Robustness against conflicting prior information in regression

Including prior information about model parameters is a fundamental step of any Bayesian statistical analysis. It is viewed positively by some as it allows, among others, to quantitatively incorporate expert opinion about model parameters. It is viewed negatively by others because it sets the stage for subjectivity in statistical analysis. Certainly, it creates problems when the inference is skewed due to a conflict with the data collected. According to the theory of conflict resolution (O'Hagan and Pericchi, 2012), a solution to such problems is to diminish the impact of conflicting prior information, yielding inference consistent with the data. This is typically achieved by using heavy-tailed priors. We study both theoretically and numerically the efficacy of such a solution in a regression framework where the prior information about the coefficients takes the form of a product of density functions with known location and scale parameters. We study functions with regularly varying tails (Student distributions), log-regularly-varying tails (as introduced in Desgagn\'e (2015)), and propose functions with slower tail decays that allow to resolve any conflict that can happen under that regression framework, contrarily to the two previous types of functions. The code to reproduce all numerical experiments is available online.

==> anc/Figures_1-5.R <==
# we define functions for figures 1 and 2
logprior <- function(parameters, n, betahat, lambda, logg, other){
  
  beta <- parameters[1]
  nu <- parameters[2]
  
  return(-nu * (n + 1) - (n / (2 * exp(2 * nu))) + logg(beta, nu, lambda, other))
  
}

gradlogprior <- function(parameters, n, betahat, lambda, gradg, other){
  
  beta <- parameters[1]
  nu <- parameters[2]
  
  gpart <- gradg(beta, nu, lambda, other)
  
  gradbeta <- gpart[1]
  gradnu <- -(n + 1) + (n / exp(2 * nu)) + gpart[2]
  
  return(c(gradbeta, gradnu))
  
}

loglikelihood <- function(parameters, n, betahat, lambda, logg, other){
  
  beta <- parameters[1]
  nu <- parameters[2]
  
  return(-nu * (n - 1) - (n / (2 * exp(2 * nu))) * (1 + (beta - betahat)^2))
  
}

gradloglikelihood <- function(parameters, n, betahat, lambda, gradg, other){
  
  beta <- parameters[1]
  nu <- parameters[2]
  
  gradbeta <- - (n / exp(2 * nu)) * (beta - betahat)
  gradnu <- -(n - 1) + (n / exp(2 * nu)) * (1 + (beta - betahat)^2)
  
  return(c(gradbeta, gradnu))
  
}

# # tests for gradient of loglikelihood
# gradloglikelihood(c(0, 0), 100, 2)
# delta <- 0.000001
# (loglikelihood(c(0 + delta, 0), 100, 2) - loglikelihood(c(0, 0), 100, 2)) / delta
# (loglikelihood(c(0, 0 + delta), 100, 2) - loglikelihood(c(0, 0), 100, 2)) / delta

logpost <- function(parameters, n, betahat, lambda, logg, other){
  
  return(logprior(parameters, n, betahat, lambda, logg, other) + loglikelihood(parameters, n, betahat, lambda, logg, other))
  
}

gradlogpost <- function(parameters, n, betahat, lambda, gradg, other){
  
  priorpart <- gradlogprior(parameters, n, betahat, lambda, gradg, other)
  
  likepart <- gradloglikelihood(parameters, n, betahat, lambda, gradg, other)
 
  return(c(priorpart[1] + likepart[1], priorpart[2] + likepart[2]))
   
}

# g = standard normal distribution
lognormprior <- function(beta, nu, lambda, other){
  
  return(-(lambda^2 / (2 * exp(2 * nu))) * beta^2)
  
}

gradnormprior <- function(beta, nu, lambda, other){
  
  gradbeta <- -(lambda^2 / exp(2 * nu)) * beta
  gradnu <- (lambda^2 / exp(2 * nu)) * beta^2
  
  return(c(gradbeta, gradnu))
  
}

# g = LPTN
logLPTNprior <- function(beta, nu, lambda, other){
  
  tau <- other[1]
  theta <- other[2]
  
  z <- (lambda / exp(nu)) * beta
  
  if(abs(z) <= tau){
    
    return(-z^2 / 2)
    
  }
  else{
    
    return(-tau^2 / 2 + log(tau) - log(abs(z)) + theta * log(log(tau)) - theta * log(log(abs(z))))
    
  }
  
}

gradLPTNprior <- function(beta, nu, lambda, other){
  
  tau <- other[1]
  theta <- other[2]
  
  z <- (lambda / exp(nu)) * beta
  
  if(abs(z) <= tau){
    
    gradbeta <- -(lambda^2 / exp(2 * nu)) * beta
    gradnu <- z^2
    
    return(c(gradbeta, gradnu))
    
  }
  else{
    
    gradbeta <- -1 / beta - (theta / beta) * 1 / log(abs(z))
    gradnu <- 1 + theta / log(abs(z))
    
    return(c(gradbeta, gradnu))
    
  }
  
}

# g = CTN distribution
logCTNprior <- function(beta, nu, lambda, other){
  
  kappa <- other
  
  z <- (lambda / exp(nu)) * beta
  
  if(abs(z) <= kappa){
    
    return(-z^2 / 2)
    
  }
  else{
    
    return(-kappa^2 / 2)
    
  }
  
}

gradCTNprior <- function(beta, nu, lambda, other){
  
  kappa <- other
  
  z <- (lambda / exp(nu)) * beta
  
  if(abs(z) <= kappa){
    
    gradbeta <- -(lambda^2 / exp(2 * nu)) * beta
    gradnu <- z^2
    
    return(c(gradbeta, gradnu))
    
  }
  else{
    
    return(c(0, 0))
    
  }
  
}

# tests for gradient
# rho <- 0.95
# kappa <- qnorm((1 + rho) / 2)
# gradlogprior(c(0, 0), 100, 2, 5, gradCTNprior, kappa)
# delta <- 0.000001
# (logprior(c(0 + delta, 0), 100, 2, 5, logCTNprior, kappa) - logprior(c(0, 0), 100, 2, 5, logCTNprior, kappa)) / delta
# (logprior(c(0, 0 + delta), 100, 2, 5, logCTNprior, kappa) - logprior(c(0, 0), 100, 2, 5, logCTNprior, kappa)) / delta

# gradlogpost(c(0, 0), 100, 2, 5, gradnormprior, NULL)
# delta <- 0.000001
# (logpost(c(0 + delta, 0), 100, 2, 5, lognormprior, NULL) - logpost(c(0, 0), 100, 2, 5, lognormprior, NULL)) / delta
# (logpost(c(0, 0 + delta), 100, 2, 5, lognormprior, NULL) - logpost(c(0, 0), 100, 2, 5, lognormprior, NULL)) / delta

# we define a function for generating HMC trajectories
trajectory_HMC <- function(stepsize, length, position_start, momentum_start, n, betahat, lambda, gradient, gradg, scale_param, other){
  
  position <- position_start
  
  # Make a half step for momentum at the beginning
  momentum <- momentum_start + stepsize * scale_param * gradient(position, n, betahat, lambda, gradg, other) / 2
  
  # Alternate full steps for position and momentum
  for (i in 1:length){
    
    # Make a full step for the position
    position <- position + stepsize * scale_param * momentum
    
    # Make a full step for the momentum, except at end of trajectory
    if (i != length) momentum <- momentum + stepsize * scale_param * gradient(position, n, betahat, lambda, gradg, other)
    
  }
  
  # Make a half step for momentum at the end
  momentum <- momentum + stepsize * scale_param * gradient(position, n, betahat, lambda, gradg, other) / 2
  
  return(list(position = position, momentum = momentum))
  
}

HMC <- function(length, stepsize, nb_iter, initial, n, betahat, lambda, scale_param, fct, logg, gradient, gradg, other){
  
  # We count the number of accepted moves to compute the acceptance probability
  nb_acc <- 0
  
  # We record the positions in a matrix
  matrix_positions <- matrix(ncol = 2, nrow = nb_iter + 1)
  matrix_positions[1, ] <- initial
  
  for(i in 2:(nb_iter + 1)){
    
    # We generate the momentum and trajectory
    momentum_start <- rnorm(2)
    output <- trajectory_HMC(stepsize, length, matrix_positions[i - 1, ], momentum_start, n, betahat, lambda, gradient, gradg, scale_param, other)
    
    # We compute the (log) acceptance ratio
    term1 <- fct(output$position, n, betahat, lambda, logg, other) - fct(matrix_positions[i - 1, ], n, betahat, lambda, logg, other)
    term2 <- -sum(output$momentum^2) / 2 + sum(momentum_start^2) / 2
    acc_ratio <- term1 + term2
    
    if(log(runif(1)) <= acc_ratio){
      # the proposal is accepted
      
      matrix_positions[i, ] <- output$position
      nb_acc <- nb_acc + 1
      
    }
    else{
      # the chain remains at the same state
      
      matrix_positions[i, ] <- matrix_positions[i - 1, ]
      
    }
    
  }
  
  return(list(matrix_positions = matrix_positions[2:(nb_iter + 1), ], acc_rate = nb_acc / nb_iter, ESS = min(coda::effectiveSize(coda::as.mcmc(matrix_positions)))))
  
}

# Figure 1

library(ggplot2)

n <- 100

# conflicting priors

# (a)

set.seed(1)

# Prior

length <- 13
stepsize <- 1.1
nb_iter <- 1000000
initial <- c(-0.09327724, 0.10164625)
n <- 100
betahat <- 2
lambda <- 5
scale_param <- c(0.20, 0.07)
fct <- logprior
logg <- lognormprior
gradient <- gradlogprior
gradg <- gradnormprior
other <- NULL
# the next line takes about 1 minute on a i9
system.time(results_prior <- HMC(length, stepsize, nb_iter, initial, n, betahat, lambda, scale_param, fct, logg, gradient, gradg, other))

# likelihood

length <- 14
stepsize <- 1.1
nb_iter <- 1000000
initial <- c(1.9631225, -0.1257676)
n <- 100
betahat <- 2
lambda <- 5
scale_param <- c(0.10, 0.07)
fct <- loglikelihood
logg <- lognormprior
gradient <- gradloglikelihood
gradg <- gradnormprior
other <- NULL
# the next line takes about 1 minute on a i9
system.time(results_like <- HMC(length, stepsize, nb_iter, initial, n, betahat, lambda, scale_param, fct, logg, gradient, gradg, other))

# posterior

length <- 13
stepsize <- 1.1
nb_iter <- 1000000
initial <- c(1.720066, 0.209454)
n <- 100
betahat <- 2
lambda <- 5
scale_param <- c(0.11, 0.05)
fct <- logpost
logg <- lognormprior
gradient <- gradlogpost
gradg <- gradnormprior
other <- NULL
# the next line takes about 1.5 minutes on a i9
system.time(results_post <- HMC(length, stepsize, nb_iter, initial, n, betahat, lambda, scale_param, fct, logg, gradient, gradg, other))

data_plot <- data.frame(realisations = c(results_prior$matrix_positions[, 1], 
                                         results_like$matrix_positions[, 1],
                                         results_post$matrix_positions[, 1]),
                        Functions = factor(rep(c("Prior", "Likelihood", "Posterior"), each = nb_iter)))

ggplot(data_plot, aes(x = realisations, fill = Functions)) +
  geom_density(alpha = 0.5, size = 1, adjust = 10) +
  scale_fill_manual(values = c("green", "orange", "red")) +
  labs(x = expression(beta[2]), y = "Density") +
  ylim(0, 6) +
  xlim(-0.6, 2.3) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14), legend.text = element_text(size = 12))

# (b)

set.seed(1)

# Prior

length <- 13
stepsize <- 1.1
nb_iter <- 1000000
initial <- c(-0.03849637, -0.01714525)
n <- 100
betahat <- 0.5
lambda <- 15
scale_param <- c(0.07, 0.07)
fct <- logprior
logg <- lognormprior
gradient <- gradlogprior
gradg <- gradnormprior
other <- NULL
# the next line takes about 1 minute on a i9
system.time(results_prior <- HMC(length, stepsize, nb_iter, initial, n, betahat, lambda, scale_param, fct, logg, gradient, gradg, other))

# likelihood

length <- 14
stepsize <- 1.1
nb_iter <- 1000000
initial <- c(0.47336363, 0.02859122)
n <- 100
betahat <- 0.5
lambda <- 15
scale_param <- c(0.10, 0.07)
fct <- loglikelihood
logg <- lognormprior
gradient <- gradloglikelihood
gradg <- gradnormprior
other <- NULL
# the next line takes about 1 minute on a i9
system.time(results_like <- HMC(length, stepsize, nb_iter, initial, n, betahat, lambda, scale_param, fct, logg, gradient, gradg, other))

# posterior

length <- 13
stepsize <- 1.1
nb_iter <- 1000000
initial <- c(0.13272711, 0.09642692)
n <- 100
betahat <- 0.5
lambda <- 15
scale_param <- c(0.06, 0.05)
fct <- logpost
logg <- lognormprior
gradient <- gradlogpost
gradg <- gradnormprior
other <- NULL
# the next line takes about 1.5 minutes on a i9
system.time(results_post <- HMC(length, stepsize, nb_iter, initial, n, betahat, lambda, scale_param, fct, logg, gradient, gradg, other))

data_plot <- data.frame(realisations = c(results_prior$matrix_positions[, 1], 
                                         results_like$matrix_positions[, 1],
                                         results_post$matrix_positions[, 1]),
                        Functions = factor(rep(c("Prior", "Likelihood", "Posterior"), each = nb_iter)))

ggplot(data_plot, aes(x = realisations, fill = Functions)) +
  geom_density(alpha = 0.5, size = 1, adjust = 10) +
  scale_fill_manual(values = c("green", "orange", "red")) +
  labs(x = expression(beta[2]), y = "Density") +
  ylim(0, 6) +
  xlim(-0.6, 2.3) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14), legend.text = element_text(size = 12))

# Figure 2 - Resolution of conflicts

set.seed(1)

# (a)

length <- 13
stepsize <- 1.1
nb_iter <- 1000000
initial <- c(-0.09327724, 0.10164625)
n <- 100
betahat <- 2
lambda <- 5
scale_param <- c(0.20, 0.07)
fct <- logprior
logg <- logLPTNprior
gradient <- gradlogprior
gradg <- gradLPTNprior
rho <- 0.95
tau <- qnorm((1 + rho) / 2)
theta <- 2 * tau * log(tau) * dnorm(tau) / (1 - (pnorm(tau) - pnorm(-tau))) + 1
other <- c(tau, theta)
# the next line takes about 1 minute on a i9
system.time(results_prior <- HMC(length, stepsize, nb_iter, initial, n, betahat, lambda, scale_param, fct, logg, gradient, gradg, other))

# likelihood

length <- 14
stepsize <- 1.1
nb_iter <- 1000000
initial <- c(1.9631225, -0.1257676)
n <- 100
betahat <- 2
lambda <- 5
scale_param <- c(0.10, 0.07)
fct <- loglikelihood
logg <- logLPTNprior
gradient <- gradloglikelihood
gradg <- gradLPTNprior
rho <- 0.95
tau <- qnorm((1 + rho) / 2)
theta <- 2 * tau * log(tau) * dnorm(tau) / (1 - (pnorm(tau) - pnorm(-tau))) + 1
other <- c(tau, theta)
# the next line takes about 1 minute on a i9
system.time(results_like <- HMC(length, stepsize, nb_iter, initial, n, betahat, lambda, scale_param, fct, logg, gradient, gradg, other))

# posterior

length <- 14
stepsize <- 1.1
nb_iter <- 1000000
initial <- c(1.99657790, 0.03619492)
n <- 100
betahat <- 2
lambda <- 5
scale_param <- c(0.10, 0.05)
fct <- logpost
logg <- logLPTNprior
gradient <- gradlogpost
gradg <- gradLPTNprior
rho <- 0.95
tau <- qnorm((1 + rho) / 2)
theta <- 2 * tau * log(tau) * dnorm(tau) / (1 - (pnorm(tau) - pnorm(-tau))) + 1
other <- c(tau, theta)
# the next line takes about 2 minutes on a i9
system.time(results_post <- HMC(length, stepsize, nb_iter, initial, n, betahat, lambda, scale_param, fct, logg, gradient, gradg, other))

data_plot <- data.frame(realisations = c(results_prior$matrix_positions[, 1], 
                                         results_like$matrix_positions[, 1],
                                         results_post$matrix_positions[, 1]),
                        Functions = factor(rep(c("Prior", "Likelihood", "Posterior"), each = nb_iter)))

ggplot(data_plot, aes(x = realisations, fill = Functions)) +
  geom_density(alpha = 0.5, size = 1, adjust = 10) +
  scale_fill_manual(values = c("green", "orange", "red")) +
  labs(x = expression(beta[2]), y = "Density") +
  ylim(0, 6) +
  xlim(-0.6, 2.3) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14), legend.text = element_text(size = 12))

# (b)

set.seed(1)

# Prior
# With the CTN, the prior is improper, so we cannot sample from it.
# But we want to use samples to draw the plot.
# We sample from the prior with g = standard normal.
# Visually, with a plot like the one that we want to produce, there is no difference.

length <- 13
stepsize <- 1.1
nb_iter <- 1000000
initial <- c(-0.03849637, -0.01714525)
n <- 100
betahat <- 0.5
lambda <- 15
scale_param <- c(0.07, 0.07)
fct <- logprior
logg <- lognormprior
gradient <- gradlogprior
gradg <- gradnormprior
other <- NULL
# the next line takes about 1 minute on a i9
system.time(results_prior <- HMC(length, stepsize, nb_iter, initial, n, betahat, lambda, scale_param, fct, logg, gradient, gradg, other))

# likelihood

length <- 14
stepsize <- 1.1
nb_iter <- 1000000
initial <- c(0.47336363, 0.02859122)
n <- 100
betahat <- 0.5
lambda <- 15
scale_param <- c(0.10, 0.07)
fct <- loglikelihood
logg <- lognormprior
gradient <- gradloglikelihood
gradg <- gradnormprior
other <- NULL
# the next line takes about 1 minute on a i9
system.time(results_like <- HMC(length, stepsize, nb_iter, initial, n, betahat, lambda, scale_param, fct, logg, gradient, gradg, other))

# posterior

length <- 14
stepsize <- 1.1
nb_iter <- 1000000
initial <- c(0.38855714, -0.04881311)
n <- 100
betahat <- 0.5
lambda <- 15
scale_param <- c(0.1, 0.05)
fct <- logpost
logg <- logCTNprior
gradient <- gradlogpost
gradg <- gradCTNprior
rho <- 0.98
other <- kappa <- qnorm((1 + rho) / 2)
# the next line takes about 2 minutes on a i9
system.time(results_post <- HMC(length, stepsize, nb_iter, initial, n, betahat, lambda, scale_param, fct, logg, gradient, gradg, other))

data_plot <- data.frame(realisations = c(results_prior$matrix_positions[, 1], 
                                         results_like$matrix_positions[, 1],
                                         results_post$matrix_positions[, 1]),
                        Functions = factor(rep(c("Prior", "Likelihood", "Posterior"), each = nb_iter)))

ggplot(data_plot, aes(x = realisations, fill = Functions)) +
  geom_density(alpha = 0.5, size = 1, adjust = 10) +
  scale_fill_manual(values = c("green", "orange", "red")) +
  labs(x = expression(beta[2]), y = "Density") +
  ylim(0, 6) +
  xlim(-0.6, 2.3) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14), legend.text = element_text(size = 12))

# Figure 3 

# (a) Student density
seq_z <- seq(-3.5, 3.5, by = 0.01)

data_plot <- data.frame(z = rep(seq_z, 2), Height = c(dnorm(seq_z), dt(seq_z, 4)),
                        Density = c(rep("Normal", length(seq_z)), rep("Student", length(seq_z))))

ggplot(data = data_plot, aes(x = z, y = Height, color = Density)) +
  geom_line(size = 1.5) +
  labs(x = "z", y = "Density") +  
  scale_color_manual(values = c("red", "orange")) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_blank(), legend.text = element_text(size = 12))

# (b) ratio of two Student densities with two different scalings
seq_z <- seq(2, 10, by = 0.01)
gam <- 4
c <- 0.9
vect_ratio_0_9 <- (1 / c) * ((gam + seq_z^2) / (gam + seq_z^2 / c^2))^((gam + 1) / 2)
c <- 1
vect_ratio_1 <- (1 / c) * ((gam + seq_z^2) / (gam + seq_z^2 / c^2))^((gam + 1) / 2)
c <- 1.1
vect_ratio_1_1 <- (1 / c) * ((gam + seq_z^2) / (gam + seq_z^2 / c^2))^((gam + 1) / 2)

data_plot <- data.frame(z = rep(seq_z, 3), ratio = c(vect_ratio_0_9, vect_ratio_1, vect_ratio_1_1),
                        cst = c(rep("0.9", length(seq_z)), rep("1.0", length(seq_z)), rep("1.1", length(seq_z))))

ggplot(data = data_plot, aes(x = z, y = ratio, color = cst)) +
  geom_line(size = 1.5) +
  labs(x = "z", y = expression((1/c)*g[j](z/c)/g[j](z))) +  
  scale_color_manual(values = c("green", "black", "blue"), name = "c") +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 12, face = "italic"), legend.text = element_text(size = 12))

# Figure 4 

# (a) LPTN density
seq_z <- seq(-1.96, 1.96, by = 0.01)
seq_z_ltails <- seq(-3.5, -1.96, by = 0.01)
seq_z_rtails <- seq(1.96, 3.5, by = 0.01)
common <- dnorm(seq_z)
ltails_norm <- dnorm(seq_z_ltails)
rtails_norm <- dnorm(seq_z_rtails)
rho <- 0.95
tau <- qnorm((1 + rho) / 2)
theta <- 2 * tau * log(tau) * dnorm(tau) / (1 - (pnorm(tau) - pnorm(-tau))) + 1 
ltails_LPTN <- matrix(ncol = 1, nrow = length(seq_z_ltails))
for(i in 1:length(seq_z_ltails)){
  
  ltails_LPTN[i] <- exp(logLPTNprior(seq_z_ltails[i], 0, 1, c(tau, theta))) / sqrt(2 * pi)
  
}
rtails_LPTN <- matrix(ncol = 1, nrow = length(seq_z_rtails))
for(i in 1:length(seq_z_rtails)){
  
  rtails_LPTN[i] <- exp(logLPTNprior(seq_z_rtails[i], 0, 1, c(tau, theta))) / sqrt(2 * pi)
  
}

data_plot <- data.frame(x = c(seq_z, rep(seq_z_ltails, 2), rep(seq_z_rtails, 2)), Height = c(common, ltails_norm, ltails_LPTN, rtails_norm, rtails_LPTN), 
                        Density = c(rep("Common", length(seq_z)), rep("Normal tails", length(seq_z_ltails)), rep("LPTN tails", length(seq_z_ltails)), rep("Normal tails", length(seq_z_rtails)), rep("LPTN tails", length(seq_z_rtails))))
 
ggplot(data = data_plot, aes(x = x, y = Height, color = Density)) +
  geom_point(size = 1) +
  labs(x = "z", y = "Density") +  
  scale_color_manual(values = c("black", "yellowgreen", "red", "yellowgreen", "red")) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_blank(), legend.text = element_text(size = 12)) +
  guides(colour = guide_legend(override.aes = list(linetype=c(1, 1, 1))))

# (b) ratio of two LPTN densities with two different scalings
seq_z <- seq(2, 100, by = 0.01)
c <- 0.9
vect_ratio_0_9 <- (log(seq_z) / log(seq_z / c))^theta
c <- 1
vect_ratio_1 <- (log(seq_z) / log(seq_z / c))^theta
c <- 1.1
vect_ratio_1_1 <- (log(seq_z) / log(seq_z / c))^theta

data_plot <- data.frame(z = rep(seq_z, 3), ratio = c(vect_ratio_0_9, vect_ratio_1, vect_ratio_1_1),
                        cst = c(rep("0.9", length(seq_z)), rep("1.0", length(seq_z)), rep("1.1", length(seq_z))))

ggplot(data = data_plot, aes(x = z, y = ratio, color = cst)) +
  geom_line(size = 1.5) +
  labs(x = "z", y = expression((1/c)*g[j](z/c)/g[j](z))) +  
  scale_color_manual(values = c("green", "black", "blue"), name = "c") +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 12, face = "italic"), legend.text = element_text(size = 12))


# Figure 5 CTN density

# (a)

seq_z <- seq(-1.96, 1.96, by = 0.01)
seq_z_ltails <- seq(-3.5, -1.96, by = 0.01)
seq_z_rtails <- seq(1.96, 3.5, by = 0.01)
common <- dnorm(seq_z)
ltails_norm <- dnorm(seq_z_ltails)
rtails_norm <- dnorm(seq_z_rtails)
ltails_CTN <- rep(dnorm(-1.96), length(seq_z_ltails))
rtails_CTN <- rep(dnorm(1.96), length(seq_z_rtails))

data_plot <- data.frame(x = c(seq_z, rep(seq_z_ltails, 2), rep(seq_z_rtails, 2)), Height = c(common, ltails_norm, ltails_CTN, rtails_norm, rtails_CTN), 
                        Density = c(rep("Common", length(seq_z)), rep("Normal tails", length(seq_z_ltails)), rep("CTN tails", length(seq_z_ltails)), rep("Normal tails", length(seq_z_rtails)), rep("CTN tails", length(seq_z_rtails))))

ggplot(data = data_plot, aes(x = x, y = Height, color = Density)) +
  geom_point(size = 1) +
  labs(x = "z", y = "Density") +  
  scale_color_manual(values = c("black", "green", "red", "green", "red")) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_blank(), legend.text = element_text(size = 12)) +
  guides(colour = guide_legend(override.aes = list(linetype=c(1, 1, 1)))) 

# (b)

seq_z <- seq(-2.33, 2.33, by = 0.01)
seq_z_ltails <- seq(-3.5, -2.33, by = 0.01)
seq_z_rtails <- seq(2.33, 3.5, by = 0.01)
common <- dnorm(seq_z)
ltails_norm <- dnorm(seq_z_ltails)
rtails_norm <- dnorm(seq_z_rtails)
ltails_CTN <- rep(dnorm(-2.33), length(seq_z_ltails))
rtails_CTN <- rep(dnorm(2.33), length(seq_z_rtails))

data_plot <- data.frame(x = c(seq_z, rep(seq_z_ltails, 2), rep(seq_z_rtails, 2)), Height = c(common, ltails_norm, ltails_CTN, rtails_norm, rtails_CTN), 
                        Density = c(rep("Common", length(seq_z)), rep("Normal tails", length(seq_z_ltails)), rep("CTN tails", length(seq_z_ltails)), rep("Normal tails", length(seq_z_rtails)), rep("CTN tails", length(seq_z_rtails))))

ggplot(data = data_plot, aes(x = x, y = Height, color = Density)) +
  geom_point(size = 1) +
  labs(x = "z", y = "Density") +  
  scale_color_manual(values = c("black", "green", "red", "green", "red")) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_blank(), legend.text = element_text(size = 12)) +
  guides(colour = guide_legend(override.aes = list(linetype=c(1, 1, 1)))) 

==> anc/Simulation_study.R <==
# we define the log posterior density
logpost <- function(parameters, n, p, mu, lambda, logg1, other){
  
  beta <- parameters[1]
  nu <- parameters[2]
  
  return(-nu * (n - p + 2) - (n / (2 * exp(2 * nu))) * (1 + beta^2) + logg1(beta, nu, mu, lambda, n, other))
  
}

# we define the gradient of log posterior density
gradient <- function(parameters, n, p, mu, lambda, gradg1, other){
  
  beta <- parameters[1]
  nu <- parameters[2]
  
  g1part <- gradg1(beta, nu, mu, lambda, n, other)
  
  gradbeta <- -(n / exp(2 * nu)) * beta + g1part[1]
  gradnu <- -(n - p + 2) + (n / exp(2 * nu)) * (1 + beta^2) + g1part[2]
  
  return(c(gradbeta, gradnu))
  
}

# g1 = standard normal distribution
lognormprior <- function(beta, nu, mu, lambda, n, other){
  
  return(-((lambda^2 * n) / (2 * exp(2 * nu))) * (beta - mu)^2)
  
}

gradnormprior <- function(beta, nu, mu, lambda, n, other){
  
  gradbeta <- -((lambda^2 * n) / exp(2 * nu)) * (beta - mu)
  gradnu <- ((lambda^2 * n) / exp(2 * nu)) * (beta - mu)^2
  
  return(c(gradbeta, gradnu))
  
}

# g1 = Student distribution
logstuprior <- function(beta, nu, mu, lambda, n, other){
 
  gam <- other
  
  return(-((gam + 1) / 2) * log(1 + lambda^2 * n * (beta - mu)^2 / (gam * exp(2 * nu))))
   
}

gradstuprior <- function(beta, nu, mu, lambda, n, other){
  
  gam <- other
  
  gradbeta <- -(gam + 1) * lambda^2 * n * (beta - mu) / (gam * exp(2 * nu) + lambda^2 * n * (beta - mu)^2)
  gradnu <- (gam + 1) * lambda^2 * n * (beta - mu)^2 / (gam * exp(2 * nu) + lambda^2 * n * (beta - mu)^2)
  
  return(c(gradbeta, gradnu))
  
  
}

# g1 = LPTN distribution
logLPTNprior <- function(beta, nu, mu, lambda, n, other){
 
  tau <- other[1]
  theta <- other[2]
  
  z <- (lambda * n^(1 / 2) / exp(nu)) * (beta - mu)
  
  if(abs(z) <= tau){
    
    return(-z^2 / 2)
    
  }
  else{
    
    return(-tau^2 / 2 + log(tau) - log(abs(z)) + theta * log(log(tau)) - theta * log(log(abs(z))))
    
  }
   
}

gradLPTNprior <- function(beta, nu, mu, lambda, n, other){
 
  tau <- other[1]
  theta <- other[2]
  
  z <- (lambda * n^(1 / 2) / exp(nu)) * (beta - mu)
  
  if(abs(z) <= tau){
    
    gradbeta <- -(lambda^2 * n / exp(2 * nu)) * (beta - mu)
    gradnu <- z^2
    
    return(c(gradbeta, gradnu))
    
  }
  else{
    
    gradbeta <- -1 / (beta - mu) - (theta / (beta - mu)) * 1 / log(abs(z))
    gradnu <- 1 + theta / log(abs(z))
    
    return(c(gradbeta, gradnu))
    
  }
  
}

# g1 = CTN distribution
logCTNprior <- function(beta, nu, mu, lambda, n, other){
  
  kappa <- other
  
  z <- (lambda * n^(1 / 2) / exp(nu)) * (beta - mu)
  
  if(abs(z) <= kappa){
    
    return(-z^2 / 2)
    
  }
  else{
    
    return(-kappa^2 / 2)
    
  }
  
}

gradCTNprior <- function(beta, nu, mu, lambda, n, other){
  
  kappa <- other
  
  z <- (lambda * n^(1 / 2) / exp(nu)) * (beta - mu)
  
  if(abs(z) <= kappa){
    
    gradbeta <- -(lambda^2 * n / exp(2 * nu)) * (beta - mu)
    gradnu <- z^2
    
    return(c(gradbeta, gradnu))
    
  }
  else{
    
    return(c(0, 0))
    
  }
  
}

# g1 = CTN distribution * exp(nu) to correct the prior on nu
logCTNprior_cor <- function(beta, nu, mu, lambda, n, other){
  
  kappa <- other
  
  z <- (lambda * n^(1 / 2) / exp(nu)) * (beta - mu)
  
  if(abs(z) <= kappa){
    
    return(-z^2 / 2 + nu)
    
  }
  else{
    
    return(-kappa^2 / 2 + nu)
    
  }
  
}

gradCTNprior_cor <- function(beta, nu, mu, lambda, n, other){
  
  kappa <- other
  
  z <- (lambda * n^(1 / 2) / exp(nu)) * (beta - mu)
  
  if(abs(z) <= kappa){
    
    gradbeta <- -(lambda^2 * n / exp(2 * nu)) * (beta - mu)
    gradnu <- z^2 + 1
    
    return(c(gradbeta, gradnu))
    
  }
  else{
    
    return(c(0, 1))
    
  }
  
}

# tests for gradient
# rho <- 0.95
# kappa <- qnorm((1 + rho) / 2)
# gradient(c(0.1, 0), 100, 10, 0, 1, gradCTNprior_cor, kappa)
# delta <- 0.000001
# (logpost(c(0.1 + delta, 0), 100, 10, 0, 1, logCTNprior_cor, kappa) - logpost(c(0.1, 0), 100, 10, 0, 1, logCTNprior_cor, kappa)) / delta
# (logpost(c(0.1, 0 + delta), 100, 10, 0, 1, logCTNprior_cor, kappa) - logpost(c(0.1, 0), 100, 10, 0, 1, logCTNprior_cor, kappa)) / delta

# we define a function for generating HMC trajectories
trajectory_HMC <- function(stepsize, length, position_start, momentum_start, n, p, mu, lambda, gradg1, scale_param, other){
  
  position <- position_start
  
  # Make a half step for momentum at the beginning
  momentum <- momentum_start + stepsize * scale_param * gradient(position, n, p, mu, lambda, gradg1, other) / 2
  
  # Alternate full steps for position and momentum
  for (i in 1:length){
    
    # Make a full step for the position
    position <- position + stepsize * scale_param * momentum
    
    # Make a full step for the momentum, except at end of trajectory
    if (i != length) momentum <- momentum + stepsize * scale_param * gradient(position, n, p, mu, lambda, gradg1, other)
    
  }
  
  # Make a half step for momentum at the end
  momentum <- momentum + stepsize * scale_param * gradient(position, n, p, mu, lambda, gradg1, other) / 2
  
  return(list(position = position, momentum = momentum))
  
}

HMC <- function(length, stepsize, nb_iter, initial, n, p, mu, lambda, scale_param, logg1, gradg1, other){

  # We count the number of accepted moves to compute the acceptance probability
  nb_acc <- 0

  # We record the positions in a matrix
  matrix_positions <- matrix(ncol = 2, nrow = nb_iter + 1)
  matrix_positions[1, ] <- initial

  for(i in 2:(nb_iter + 1)){

    # We generate the momentum and trajectory
    momentum_start <- rnorm(2)
    output <- trajectory_HMC(stepsize, length, matrix_positions[i - 1, ], momentum_start, n, p, mu, lambda, gradg1, scale_param, other)

    # We compute the (log) acceptance ratio
    term1 <- logpost(output$position, n, p, mu, lambda, logg1, other) - logpost(matrix_positions[i - 1, ], n, p, mu, lambda, logg1, other)
    term2 <- -sum(output$momentum^2) / 2 + sum(momentum_start^2) / 2
    acc_ratio <- term1 + term2

    if(log(runif(1)) <= acc_ratio){
      # the proposal is accepted

      matrix_positions[i, ] <- output$position
      nb_acc <- nb_acc + 1

    }
    else{
      # the chain remains at the same state

      matrix_positions[i, ] <- matrix_positions[i - 1, ]

    }

  }

  return(list(matrix_positions = matrix_positions[2:(nb_iter + 1), ], acc_rate = nb_acc / nb_iter, ESS = min(coda::effectiveSize(coda::as.mcmc(matrix_positions)))))

}

# function for tuning a HMC for a different value of mu or lambda given tuned parameters for the previous value
HMC_tuning <- function(current_stepsize, current_length, initial, n, p, mu, lambda, current_scale_param, logg1, gradg1, other, cl){
  
  # we first get results using the previous HMC parameters to get the new scalings
  results <- HMC(current_length, current_stepsize, 100000, initial, n, p, mu, lambda, current_scale_param, logg1, gradg1, other)
  
  scale_param <- c(sd(results$matrix_positions[, 1]), sd(results$matrix_positions[, 2]))
  
  initial <- results$matrix_positions[100000, ]
  
  # we first tune the step size
  seq_stepsize <- c(seq(current_stepsize - 4 * 0.01, current_stepsize - 0.01, by = 0.01), current_stepsize, seq(current_stepsize + 0.01, current_stepsize + 5 * 0.01, by = 0.01))
  results <- parLapply(cl, seq_stepsize, HMC, length = current_length, nb_iter = 10000, initial = initial, n = n, p = p, mu = mu, lambda = lambda, scale_param = scale_param, logg1 = logg1, gradg1 = gradg1, other = other)
  
  # we find the optimal step size
  matrix_results <- matrix(ncol = 2, nrow = length(seq_stepsize))
  for(i in 1:length(seq_stepsize)){
    
    matrix_results[i, 1] <- seq_stepsize[i]
    matrix_results[i, 2] <- results[[i]]$ESS
    
  }
  
  stepsize <- matrix_results[which.max(matrix_results[, 2]), 1]
  
  # we now tune the length
  seq_length <- c(current_length - 2, current_length - 1, current_length, current_length + 1, current_length + 2)
  results <- parLapply(cl, seq_length, HMC, stepsize = stepsize, nb_iter = 10000, initial = initial, n = n, p = p, mu = mu, lambda = lambda, scale_param = scale_param, logg1 = logg1, gradg1 = gradg1, other = other)
  
  # we find the optimal length
  matrix_results <- matrix(ncol = 3, nrow = length(seq_length))
  for(i in 1:length(seq_length)){
    
    matrix_results[i, 1] <- seq_length[i]
    matrix_results[i, 2] <- results[[i]]$ESS
    matrix_results[i, 3] <- results[[i]]$acc_rate
    
  }
  
  length <- matrix_results[which.max(matrix_results[, 2]), 1]
  ESS <- max(matrix_results[, 2])
  acc_rate <- matrix_results[which.max(matrix_results[, 2]), 3]
  
  return(list(stepsize = stepsize, length = length, ESS = ESS, acc_rate = acc_rate, initial = initial, scale_param = scale_param))
  
}

# function to get the results when we vary mu
vary_mu <- function(ini_stepsize, ini_length, initial, n, p, seq_mu, lambda, ini_scale_param, logg1, gradg1, other, cl){
  
  vect_esp <- matrix(ncol = 1, nrow = length(seq_mu), 0)
  vect_sd <- matrix(ncol = 1, nrow = length(seq_mu), 0)
  vect_ESS <- matrix(ncol = 1, nrow = length(seq_mu))
  vect_acc_rate <- matrix(ncol = 1, nrow = length(seq_mu))
  vect_stepsize <- matrix(ncol = 1, nrow = length(seq_mu))
  vect_length <- matrix(ncol = 1, nrow = length(seq_mu))
  mat_scale <- matrix(ncol = 2, nrow = length(seq_mu))
  
  # we first run the tuning function and then we get the estimates
  # we however do not run the tuning function for the first value in the sequence because we consider that it is given
  
  stepsize <- ini_stepsize
  length <- ini_length
  scale_param <- ini_scale_param
  
  for(i in 1:length(seq_mu)){
    
    if(i > 1){
      
      results <- HMC_tuning(stepsize, length, initial, n, p, seq_mu[i], lambda, scale_param, logg1, gradg1, other, cl)
      
      vect_stepsize[i] <- stepsize <- results$stepsize
      vect_length[i] <- length <- results$length
      mat_scale[i, ] <- scale_param <- results$scale_param
      initial <- results$initial
      vect_ESS[i] <- results$ESS
      vect_acc_rate[i] <- results$acc_rate
      
    }
    
    seq_length <- rep(length, 1000)
    results <- parLapply(cl, seq_length, HMC, stepsize = stepsize, nb_iter = 10000, initial = initial, n = n, p = p, mu = seq_mu[i], lambda = lambda, scale_param = scale_param, logg1 = logg1, gradg1 = gradg1, other = other)
    
    # we compute the estimates
    for(j in 1:1000){
      
      vect_esp[i] <- vect_esp[i] + mean(results[[j]]$matrix_positions[1001:10000, 1])
      vect_sd[i] <- vect_sd[i] + var(results[[j]]$matrix_positions[1001:10000, 1])
      
    }
    
    vect_esp[i] <- vect_esp[i] / 1000
    vect_sd[i] <- sqrt(vect_sd[i] / 1000)
    
  }
  
  return(list(vect_esp = vect_esp, vect_sd = vect_sd, vect_ESS = vect_ESS, vect_acc_rate = vect_acc_rate, vect_stepsize = vect_stepsize, vect_length = vect_length, mat_scale = mat_scale))
  
}

n <- 100
p <- 10

### mu varies - impact of different priors ###

lambda <- 1
seq_mu <- seq(0, 2, by = 0.01)

# results for the standard normal distribution
vect_esp_norm <- matrix(ncol = 1, nrow = length(seq_mu))
vect_sd_norm <- matrix(ncol = 1, nrow = length(seq_mu))

for(i in 1:length(seq_mu)){
  
  vect_esp_norm[i] <- seq_mu[i] * lambda^2 / (1 + lambda^2)
  vect_sd_norm[i] <- sqrt((1 + lambda^2)^(-1) * (1 + seq_mu[i]^2 * lambda^2 / (lambda^2 + 1)) / (n - p - 1))
  
}

# we use parallel computing for the rest
require(parallel)
cl <- makeCluster(10)
clusterExport(cl, c("logpost", "gradient", "logstuprior", "gradstuprior", "logLPTNprior", "gradLPTNprior", "logCTNprior", "gradCTNprior", "logCTNprior_cor", "gradCTNprior_cor", "trajectory_HMC", "HMC"))

# results for the student distribution
ini_stepsize <- 1.1
ini_length <- 13
initial <- c(-0.0139752, -0.0345382)
ini_scale_param <- c(0.076, 0.075)
gam <- 4

# the next line takes about 8 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_mu(ini_stepsize, ini_length, initial, n, p, seq_mu, lambda, ini_scale_param, logstuprior, gradstuprior, gam, cl))
vect_esp_stu_4 <- results$vect_esp
vect_sd_stu_4 <- results$vect_sd

# results for the LPTN distribution
ini_stepsize <- 1.1
ini_length <- 13
initial <- c(-0.020755275 -0.008725796)
ini_scale_param <- c(0.075, 0.075)
rho <- 0.95
tau <- qnorm((1 + rho) / 2)
theta <- 2 * tau * log(tau) * dnorm(tau) / (1 - (pnorm(tau) - pnorm(-tau))) + 1

# the next line takes about 8 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_mu(ini_stepsize, ini_length, initial, n, p, seq_mu, lambda, ini_scale_param, logLPTNprior, gradLPTNprior, c(tau, theta), cl))
vect_esp_LPTN_95 <- results$vect_esp
vect_sd_LPTN_95 <- results$vect_sd

# results for the CTN distribution 
rho <- 0.98
kappa <- qnorm((1 + rho) / 2)
ini_stepsize <- 1.1
ini_length <- 13
initial <- c( -0.02975657, -0.05087974)
ini_scale_param <- c(0.075, 0.075)

# the next line takes about 8 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_mu(ini_stepsize, ini_length, initial, n, p, seq_mu, lambda, ini_scale_param, logCTNprior, gradCTNprior, kappa, cl))
vect_esp_CTN_98 <- results$vect_esp
vect_sd_CTN_98 <- results$vect_sd

# results for the CTN distribution with the correction for the prior on nu
rho <- 0.98
kappa <- qnorm((1 + rho) / 2)
ini_stepsize <- 1.1
ini_length <- 13
initial <- c(-0.05300269, -0.08348099)
ini_scale_param <- c(0.076, 0.075)

# the next line takes about 8 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_mu(ini_stepsize, ini_length, initial, n, p, seq_mu, lambda, ini_scale_param, logCTNprior_cor, gradCTNprior_cor, kappa, cl))
vect_esp_CTN_cor_98 <- results$vect_esp
vect_sd_CTN_cor_98 <- results$vect_sd

library(ggplot2)
df <- data.frame(Prior = rep(c("Jeffreys", "Normal", "Student", "LPTN", "CTN", "CTN w. cor."), each = length(seq_mu)),
                 mu = rep(seq_mu, 6),
                 Mean = c(rep(0, length(seq_mu)), vect_esp_norm, vect_esp_stu_4, vect_esp_LPTN_95, vect_esp_CTN_98, vect_esp_CTN_cor_98))

ggplot(data = df, aes(x = mu, y = Mean)) +
  geom_line(size = 1.5, aes(color = Prior, linetype = Prior)) +
  ylim(0, 0.25) +
  labs(x = expression(mu[2])) + 
  scale_color_manual(values = c("green", "green", "black", "yellowgreen", "red", "orange")) +
  scale_linetype_manual(values = c("solid", "twodash", "solid", "solid", "solid", "solid")) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14), legend.text = element_text(size = 12))

df <- data.frame(Prior = rep(c("Jeffreys", "Normal", "Student", "LPTN", "CTN", "CTN w. cor."), each = length(seq_mu)),
                 mu = rep(seq_mu, 6),
                 sd = c(rep(sqrt(1 / (n - p - 2)), length(seq_mu)), vect_sd_norm, vect_sd_stu_4, vect_sd_LPTN_95, vect_sd_CTN_98, vect_sd_CTN_cor_98))

ggplot(data = df, aes(x = mu, y = sd)) +
  geom_line(size = 1.5, aes(color = Prior, linetype = Prior)) +
  ylim(0.074, 0.143) +
  labs(x = expression(mu[2]), y = "Standard deviation") + 
  scale_color_manual(values = c("green", "green", "black", "yellowgreen", "red", "orange")) +
  scale_linetype_manual(values = c("solid", "twodash", "solid", "solid", "solid", "solid")) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14), legend.text = element_text(size = 12))

### mu varies - impact of different hyperparameters ###

# results for the student distribution
gam <- 1
ini_stepsize <- 1.2
ini_length <- 13
initial <- c(-0.17886860, 0.02529952)
ini_scale_param <- c(0.077, 0.075)

# the next line takes about 8 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_mu(ini_stepsize, ini_length, initial, n, p, seq_mu, lambda, ini_scale_param, logstuprior, gradstuprior, gam, cl))
vect_esp_stu_1 <- results$vect_esp
vect_sd_stu_1 <- results$vect_sd

gam <- 2
ini_stepsize <- 1.1
ini_length <- 13
initial <- c(0.04355169, -0.01479010)
ini_scale_param <- c(0.077, 0.075)

# the next line takes about 8 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_mu(ini_stepsize, ini_length, initial, n, p, seq_mu, lambda, ini_scale_param, logstuprior, gradstuprior, gam, cl))
vect_esp_stu_2 <- results$vect_esp
vect_sd_stu_2 <- results$vect_sd

gam <- 8
ini_stepsize <- 1.1
ini_length <- 13
initial <- c(0.03017012, 0.02972641)
ini_scale_param <- c(0.076, 0.075)

# the next line takes about 8 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_mu(ini_stepsize, ini_length, initial, n, p, seq_mu, lambda, ini_scale_param, logstuprior, gradstuprior, gam, cl))
vect_esp_stu_8 <- results$vect_esp
vect_sd_stu_8 <- results$vect_sd

# results for the LPTN distribution
rho <- 0.85
tau <- qnorm((1 + rho) / 2)
theta <- 2 * tau * log(tau) * dnorm(tau) / (1 - (pnorm(tau) - pnorm(-tau))) + 1
ini_stepsize <- 1.1
ini_length <- 14
initial <- c(-0.04471562, 0.16687767)
ini_scale_param <- c(0.072, 0.075)

# the next line takes about 8 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_mu(ini_stepsize, ini_length, initial, n, p, seq_mu, lambda, ini_scale_param, logLPTNprior, gradLPTNprior, c(tau, theta), cl))
vect_esp_LPTN_85 <- results$vect_esp
vect_sd_LPTN_85 <- results$vect_sd

rho <- 0.90
tau <- qnorm((1 + rho) / 2)
theta <- 2 * tau * log(tau) * dnorm(tau) / (1 - (pnorm(tau) - pnorm(-tau))) + 1
ini_stepsize <- 1.1
ini_length <- 13
initial <- c(-0.10125613, 0.07356259)
ini_scale_param <- c(0.074, 0.075)

# the next line takes about 8 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_mu(ini_stepsize, ini_length, initial, n, p, seq_mu, lambda, ini_scale_param, logLPTNprior, gradLPTNprior, c(tau, theta), cl))
vect_esp_LPTN_90 <- results$vect_esp
vect_sd_LPTN_90 <- results$vect_sd

rho <- 0.98
tau <- qnorm((1 + rho) / 2)
theta <- 2 * tau * log(tau) * dnorm(tau) / (1 - (pnorm(tau) - pnorm(-tau))) + 1
ini_stepsize <- 1.1
ini_length <- 13
initial <- c(0.01645454, 0.00444394)
ini_scale_param <- c(0.075, 0.075)

# the next line takes about 8 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_mu(ini_stepsize, ini_length, initial, n, p, seq_mu, lambda, ini_scale_param, logLPTNprior, gradLPTNprior, c(tau, theta), cl))
vect_esp_LPTN_98 <- results$vect_esp
vect_sd_LPTN_98 <- results$vect_sd

# results for the CTN distribution
rho <- 0.85
kappa <- qnorm((1 + rho) / 2)
ini_stepsize <- 1
ini_length <- 13
initial <- c(-0.08704798, 0.05451657)
ini_scale_param <- c(0.085, 0.075)

# the next line takes about 8 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_mu(ini_stepsize, ini_length, initial, n, p, seq_mu, lambda, ini_scale_param, logCTNprior, gradCTNprior, kappa, cl))
vect_esp_CTN_85 <- results$vect_esp
vect_sd_CTN_85 <- results$vect_sd

rho <- 0.90
kappa <- qnorm((1 + rho) / 2)
ini_stepsize <- 1.1
ini_length <- 12
initial <- c(0.04053059, 0.03272649)
ini_scale_param <- c(0.081, 0.075)

# the next line takes about 8 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_mu(ini_stepsize, ini_length, initial, n, p, seq_mu, lambda, ini_scale_param, logCTNprior, gradCTNprior, kappa, cl))
vect_esp_CTN_90 <- results$vect_esp
vect_sd_CTN_90 <- results$vect_sd

rho <- 0.95
kappa <- qnorm((1 + rho) / 2)
ini_stepsize <- 1.1
ini_length <- 13
initial <- c(-0.01907015 -0.06933804)
ini_scale_param <- c(0.076, 0.075)

# the next line takes about 8 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_mu(ini_stepsize, ini_length, initial, n, p, seq_mu, lambda, ini_scale_param, logCTNprior, gradCTNprior, kappa, cl))
vect_esp_CTN_95 <- results$vect_esp
vect_sd_CTN_95 <- results$vect_sd

# results for the CTN distribution with the correction for the prior on nu
rho <- 0.85
kappa <- qnorm((1 + rho) / 2)
ini_stepsize <- 1
ini_length <- 13
initial <- c(-0.1655274,  0.0624794)
ini_scale_param <- c(0.085, 0.075)

# the next line takes about 8 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_mu(ini_stepsize, ini_length, initial, n, p, seq_mu, lambda, ini_scale_param, logCTNprior_cor, gradCTNprior_cor, kappa, cl))
vect_esp_CTN_cor_85 <- results$vect_esp
vect_sd_CTN_cor_85 <- results$vect_sd

rho <- 0.90
kappa <- qnorm((1 + rho) / 2)
ini_stepsize <- 1.1
ini_length <- 12
initial <- c(0.09638282, -0.04892686)
ini_scale_param <- c(0.081, 0.075)

# the next line takes about 8 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_mu(ini_stepsize, ini_length, initial, n, p, seq_mu, lambda, ini_scale_param, logCTNprior_cor, gradCTNprior_cor, kappa, cl))
vect_esp_CTN_cor_90 <- results$vect_esp
vect_sd_CTN_cor_90 <- results$vect_sd

rho <- 0.95
kappa <- qnorm((1 + rho) / 2)
ini_stepsize <- 1.1
ini_length <- 13
initial <- c(-0.001434104, 0.077214374)
ini_scale_param <- c(0.078, 0.075)

# the next line takes about 8 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_mu(ini_stepsize, ini_length, initial, n, p, seq_mu, lambda, ini_scale_param, logCTNprior_cor, gradCTNprior_cor, kappa, cl))
vect_esp_CTN_cor_95 <- results$vect_esp
vect_sd_CTN_cor_95 <- results$vect_sd

# Plots for the student distributions
df <- data.frame(DF = rep(c("1", "4", "8", "Inf."), each = length(seq_mu)),
                 mu = rep(seq_mu, 4),
                 Mean = c(vect_esp_stu_1, vect_esp_stu_4, vect_esp_stu_8, vect_esp_norm))

ggplot(data = df, aes(x = mu, y = Mean)) +
  geom_line(size = 1.5, aes(color = DF)) +
  ylim(0, 0.215) +
  geom_hline(yintercept = 0, size = 1.5) +
  labs(x = expression(mu[2])) + 
  scale_color_manual(values = c("green", "yellowgreen", "orange", "red"), name = "\u03b3") +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14, face = "italic"), legend.text = element_text(size = 12))

df <- data.frame(DF = rep(c("1", "4", "8", "Inf."), each = length(seq_mu)),
                 mu = rep(seq_mu, 4),
                 sd = c(vect_sd_stu_1, vect_sd_stu_4, vect_sd_stu_8, vect_sd_norm))

ggplot(data = df, aes(x = mu, y = sd)) +
  geom_line(size = 1.5, aes(color = DF)) +
  ylim(0.072, 0.15) +
  geom_hline(yintercept = sqrt(1 / (n - p - 2)), size = 1.5) +
  labs(x = expression(mu[2]), y = "Standard deviation") + 
  scale_color_manual(values = c("green", "yellowgreen", "orange", "red"), name = "\u03b3") +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14, face = "italic"), legend.text = element_text(size = 12))

# Plots for the LPTN distributions
df <- data.frame(rho = rep(c("0.85", "0.95", "0.98", "1.00"), each = length(seq_mu)),
                 mu = rep(seq_mu, 4),
                 Mean = c(vect_esp_LPTN_85, vect_esp_LPTN_95, vect_esp_LPTN_98, vect_esp_norm))

ggplot(data = df, aes(x = mu, y = Mean)) +
  geom_line(size = 1.5, aes(color = rho)) +
  ylim(0, 0.215) +
  geom_hline(yintercept = 0, size = 1.5) +
  labs(x = expression(mu[2])) + 
  scale_color_manual(values = c("green", "yellowgreen", "orange", "red"), name = "\u03C1") +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14, face = "italic"), legend.text = element_text(size = 12)) 

df <- data.frame(rho = rep(c("0.85", "0.95", "0.98", "1.00"), each = length(seq_mu)),
                 mu = rep(seq_mu, 4),
                 sd = c(vect_sd_LPTN_85, vect_sd_LPTN_95, vect_sd_LPTN_98, vect_sd_norm))

ggplot(data = df, aes(x = mu, y = sd)) +
  geom_line(size = 1.5, aes(color = rho)) +
  ylim(0.072, 0.15) +
  geom_hline(yintercept = sqrt(1 / (n - p - 2)), size = 1.5) +
  labs(x = expression(mu[2]), y = "Standard deviation") + 
  scale_color_manual(values = c("green", "yellowgreen", "orange", "red"), name = "\u03C1") +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14, face = "italic"), legend.text = element_text(size = 12))

# Plots for the CTN distributions
df <- data.frame(kappa = rep(c("0.85", "0.95", "0.98", "1.00"), each = length(seq_mu)),
                 mu = rep(seq_mu, 4),
                 Mean = c(vect_esp_CTN_85, vect_esp_CTN_95, vect_esp_CTN_98, vect_esp_norm))

ggplot(data = df, aes(x = mu, y = Mean)) +
  geom_line(size = 1.5, aes(color = kappa)) +
  ylim(0, 0.215) +
  geom_hline(yintercept = 0, size = 1.5) +
  labs(x = expression(mu[2])) + 
  scale_color_manual(values = c("green", "yellowgreen", "orange", "red"), name = "\u03F1") +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14, face = "italic"), legend.text = element_text(size = 12)) 

df <- data.frame(kappa = rep(c("0.85", "0.95", "0.98", "1.00"), each = length(seq_mu)),
                 mu = rep(seq_mu, 4),
                 sd = c(vect_sd_CTN_85, vect_sd_CTN_95, vect_sd_CTN_98, vect_sd_norm))

ggplot(data = df, aes(x = mu, y = sd)) +
  geom_line(size = 1.5, aes(color = kappa)) +
  ylim(0.072, 0.15) +
  geom_hline(yintercept = sqrt(1 / (n - p - 2)), size = 1.5) +
  labs(x = expression(mu[1]), y = "Standard deviation") + 
  scale_color_manual(values = c("green", "yellowgreen", "orange", "red"), name = "\u03F1") +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14, face = "italic"), legend.text = element_text(size = 12))

# function to get the results when we vary lambda
vary_lambda <- function(ini_stepsize, ini_length, initial, n, p, mu, seq_lambda, ini_scale_param, logg1, gradg1, other, cl){
  
  vect_esp <- matrix(ncol = 1, nrow = length(seq_lambda), 0)
  vect_sd <- matrix(ncol = 1, nrow = length(seq_lambda), 0)
  vect_ESS <- matrix(ncol = 1, nrow = length(seq_lambda))
  vect_acc_rate <- matrix(ncol = 1, nrow = length(seq_lambda))
  vect_stepsize <- matrix(ncol = 1, nrow = length(seq_lambda))
  vect_length <- matrix(ncol = 1, nrow = length(seq_lambda))
  mat_scale <- matrix(ncol = 2, nrow = length(seq_lambda))
  
  # we first run the tuning function and then we get the estimates
  # we however do not run the tuning function for the first value in the sequence because we consider that it is given
  
  stepsize <- ini_stepsize
  length <- ini_length
  scale_param <- ini_scale_param
  
  for(i in 1:length(seq_lambda)){
    
    if(i > 1){
      
      results <- HMC_tuning(stepsize, length, initial, n, p, mu, seq_lambda[i], scale_param, logg1, gradg1, other, cl)
      
      vect_stepsize[i] <- stepsize <- results$stepsize
      vect_length[i] <- length <- results$length
      mat_scale[i, ] <- scale_param <- results$scale_param
      initial <- results$initial
      vect_ESS[i] <- results$ESS
      vect_acc_rate[i] <- results$acc_rate
      
    }
    
    seq_length <- rep(length, 1000)
    results <- parLapply(cl, seq_length, HMC, stepsize = stepsize, nb_iter = 10000, initial = initial, n = n, p = p, mu = mu, lambda = seq_lambda[i], scale_param = scale_param, logg1 = logg1, gradg1 = gradg1, other = other)
    
    # we compute the estimates
    for(j in 1:1000){
      
      vect_esp[i] <- vect_esp[i] + mean(results[[j]]$matrix_positions[1001:10000, 1])
      vect_sd[i] <- vect_sd[i] + var(results[[j]]$matrix_positions[1001:10000, 1])
      
    }
    
    vect_esp[i] <- vect_esp[i] / 1000
    vect_sd[i] <- sqrt(vect_sd[i] / 1000)
    
  }
  
  return(list(vect_esp = vect_esp, vect_sd = vect_sd, vect_ESS = vect_ESS, vect_acc_rate = vect_acc_rate, vect_stepsize = vect_stepsize, vect_length = vect_length, mat_scale = mat_scale))
  
}

### lambda varies ###

mu <- 0.5
seq_lambda <- seq(0.1, 2, by = 0.01)

# results for the standard normal distribution
vect_esp_norm <- matrix(ncol = 1, nrow = length(seq_lambda))
vect_sd_norm <- matrix(ncol = 1, nrow = length(seq_lambda))

for(i in 1:length(seq_lambda)){
  
  vect_esp_norm[i] <- mu * seq_lambda[i]^2 / (1 + seq_lambda[i]^2)
  vect_sd_norm[i] <- sqrt((1 + seq_lambda[i]^2)^(-1) * (1 + mu^2 * seq_lambda[i]^2 / (seq_lambda[i]^2 + 1)) / (n - p - 1))
  
}

# results for the student distribution
ini_stepsize <- 1.1
ini_length <- 13
initial <- c(0.07761401, -0.02138958)
ini_scale_param <- c(0.11, 0.075)
gam <- 4

# the next line takes about 8 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_lambda(ini_stepsize, ini_length, initial, n, p, mu, seq_lambda, ini_scale_param, logstuprior, gradstuprior, gam, cl))
vect_esp_stu <- results$vect_esp
vect_sd_stu <- results$vect_sd

# results for the LPTN distribution
ini_stepsize <- 1.1
ini_length <- 13
initial <- c(-0.1391117,  0.1213189)
ini_scale_param <- c(0.11, 0.075)
rho <- 0.95
tau <- qnorm((1 + rho) / 2)
theta <- 2 * tau * log(tau) * dnorm(tau) / (1 - (pnorm(tau) - pnorm(-tau))) + 1

# the next line takes about 8 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_lambda(ini_stepsize, ini_length, initial, n, p, mu, seq_lambda, ini_scale_param, logLPTNprior, gradLPTNprior, c(tau, theta), cl))
vect_esp_LPTN <- results$vect_esp
vect_sd_LPTN <- results$vect_sd

# results for the CTN distribution
ini_stepsize <- 1.1
ini_length <- 13
initial <- c(0.07575761, 0.05204097)
ini_scale_param <- c(0.11, 0.075)
rho <- 0.98
kappa <- qnorm((1 + rho) / 2)

# the next line takes about 8 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_lambda(ini_stepsize, ini_length, initial, n, p, mu, seq_lambda, ini_scale_param, logCTNprior, gradCTNprior, kappa, cl))
vect_esp_CTN <- results$vect_esp
vect_sd_CTN <- results$vect_sd

# results for the CTN distribution with the correction for the prior on nu
ini_stepsize <- 1.1
ini_length <- 13
initial <- c(0.05722906, 0.04655420)
ini_scale_param <- c(0.11, 0.075)
rho <- 0.98
kappa <- qnorm((1 + rho) / 2)

# the next line takes about 8 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_lambda(ini_stepsize, ini_length, initial, n, p, mu, seq_lambda, ini_scale_param, logCTNprior_cor, gradCTNprior_cor, kappa, cl))
vect_esp_CTN_cor <- results$vect_esp
vect_sd_CTN_cor <- results$vect_sd

df <- data.frame(Prior = rep(c("Jeffreys", "Normal", "Student", "LPTN", "CTN", "CTN w. cor."), each = length(seq_lambda)),
                 lambda = rep(seq_lambda, 6),
                 Mean = c(rep(0, length(seq_lambda)), vect_esp_norm, vect_esp_stu, vect_esp_LPTN, vect_esp_CTN, vect_esp_CTN_cor))

ggplot(data = df, aes(x = lambda, y = Mean)) +
  geom_line(size = 1.5, aes(color = Prior, linetype = Prior)) +
  ylim(0, 0.25) +
  labs(x = expression(lambda[2])) + 
  scale_color_manual(values = c("green", "green", "black", "yellowgreen", "red", "orange")) +
  scale_linetype_manual(values = c("solid", "twodash", "solid", "solid", "solid", "solid")) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14), legend.text = element_text(size = 12))

df <- data.frame(Prior = rep(c("Jeffreys", "Normal", "Student", "LPTN", "CTN", "CTN w. cor."), each = length(seq_lambda)),
                 lambda = rep(seq_lambda, 6),
                 sd = c(rep(sqrt(1 / (n - p - 2)), length(seq_lambda)), vect_sd_norm, vect_sd_stu, vect_sd_LPTN, vect_sd_CTN, vect_sd_CTN_cor))

ggplot(data = df, aes(x = lambda, y = sd)) +
  geom_line(size = 1.5, aes(color = Prior, linetype = Prior)) +
  ylim(0.05, 0.18) +
  labs(x = expression(lambda[2]), y = "Standard deviation") + 
  scale_color_manual(values = c("green", "green", "black", "yellowgreen", "red", "orange")) +
  scale_linetype_manual(values = c("solid", "twodash", "solid", "solid", "solid", "solid")) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14), legend.text = element_text(size = 12))

==> anc/Simulation_study_v2.R <==
# we define the log posterior density
logpost <- function(parameters, n, mu, lambda, logg1, other){
  
  beta <- parameters[1]
  nu <- parameters[2]
  
  return(-nu * (n + 1) - (n / (2 * exp(2 * nu))) * (1 + beta^2) + logg1(beta, nu, mu, lambda, n, other))
  
}

# we define the gradient of log posterior density
gradient <- function(parameters, n, mu, lambda, gradg1, other){
  
  beta <- parameters[1]
  nu <- parameters[2]
  
  g1part <- gradg1(beta, nu, mu, lambda, n, other)
  
  gradbeta <- -(n / exp(2 * nu)) * beta + g1part[1]
  gradnu <- -(n + 1) + (n / exp(2 * nu)) * (1 + beta^2) + g1part[2]
  
  return(c(gradbeta, gradnu))
  
}

# g1 = standard normal distribution
lognormprior <- function(beta, nu, mu, lambda, n, other){
  
  return(-((lambda^2 * n) / (2 * exp(2 * nu))) * (beta - mu)^2)
  
}

gradnormprior <- function(beta, nu, mu, lambda, n, other){
  
  gradbeta <- -((lambda^2 * n) / exp(2 * nu)) * (beta - mu)
  gradnu <- ((lambda^2 * n) / exp(2 * nu)) * (beta - mu)^2
  
  return(c(gradbeta, gradnu))
  
}

# g1 = Student distribution
logstuprior <- function(beta, nu, mu, lambda, n, other){
 
  gam <- other
  
  return(-((gam + 1) / 2) * log(1 + lambda^2 * n * (beta - mu)^2 / (gam * exp(2 * nu))))
   
}

gradstuprior <- function(beta, nu, mu, lambda, n, other){
  
  gam <- other
  
  gradbeta <- -(gam + 1) * lambda^2 * n * (beta - mu) / (gam * exp(2 * nu) + lambda^2 * n * (beta - mu)^2)
  gradnu <- (gam + 1) * lambda^2 * n * (beta - mu)^2 / (gam * exp(2 * nu) + lambda^2 * n * (beta - mu)^2)
  
  return(c(gradbeta, gradnu))
  
  
}

# g1 = LPTN distribution
logLPTNprior <- function(beta, nu, mu, lambda, n, other){
 
  tau <- other[1]
  theta <- other[2]
  
  z <- (lambda * n^(1 / 2) / exp(nu)) * (beta - mu)
  
  if(abs(z) <= tau){
    
    return(-z^2 / 2)
    
  }
  else{
    
    return(-tau^2 / 2 + log(tau) - log(abs(z)) + theta * log(log(tau)) - theta * log(log(abs(z))))
    
  }
   
}

gradLPTNprior <- function(beta, nu, mu, lambda, n, other){
 
  tau <- other[1]
  theta <- other[2]
  
  z <- (lambda * n^(1 / 2) / exp(nu)) * (beta - mu)
  
  if(abs(z) <= tau){
    
    gradbeta <- -(lambda^2 * n / exp(2 * nu)) * (beta - mu)
    gradnu <- z^2
    
    return(c(gradbeta, gradnu))
    
  }
  else{
    
    gradbeta <- -1 / (beta - mu) - (theta / (beta - mu)) * 1 / log(abs(z))
    gradnu <- 1 + theta / log(abs(z))
    
    return(c(gradbeta, gradnu))
    
  }
  
}

# g1 = CTN distribution
logCTNprior <- function(beta, nu, mu, lambda, n, other){
  
  kappa <- other
  
  z <- (lambda * n^(1 / 2) / exp(nu)) * (beta - mu)
  
  if(abs(z) <= kappa){
    
    return(-z^2 / 2)
    
  }
  else{
    
    return(-kappa^2 / 2)
    
  }
  
}

gradCTNprior <- function(beta, nu, mu, lambda, n, other){
  
  kappa <- other
  
  z <- (lambda * n^(1 / 2) / exp(nu)) * (beta - mu)
  
  if(abs(z) <= kappa){
    
    gradbeta <- -(lambda^2 * n / exp(2 * nu)) * (beta - mu)
    gradnu <- z^2
    
    return(c(gradbeta, gradnu))
    
  }
  else{
    
    return(c(0, 0))
    
  }
  
}

# g1 = CTN distribution * exp(nu) to correct the prior on nu
logCTNprior_cor <- function(beta, nu, mu, lambda, n, other){
  
  kappa <- other
  
  z <- (lambda * n^(1 / 2) / exp(nu)) * (beta - mu)
  
  if(abs(z) <= kappa){
    
    return(-z^2 / 2 + nu)
    
  }
  else{
    
    return(-kappa^2 / 2 + nu)
    
  }
  
}

gradCTNprior_cor <- function(beta, nu, mu, lambda, n, other){
  
  kappa <- other
  
  z <- (lambda * n^(1 / 2) / exp(nu)) * (beta - mu)
  
  if(abs(z) <= kappa){
    
    gradbeta <- -(lambda^2 * n / exp(2 * nu)) * (beta - mu)
    gradnu <- z^2 + 1
    
    return(c(gradbeta, gradnu))
    
  }
  else{
    
    return(c(0, 1))
    
  }
  
}

# tests for gradient
# rho <- 0.95
# kappa <- qnorm((1 + rho) / 2)
# gradient(c(0.1, 0), 100, 0, 1, gradCTNprior_cor, kappa)
# delta <- 0.000001
# (logpost(c(0.1 + delta, 0), 100, 0, 1, logCTNprior_cor, kappa) - logpost(c(0.1, 0), 100, 0, 1, logCTNprior_cor, kappa)) / delta
# (logpost(c(0.1, 0 + delta), 100, 0, 1, logCTNprior_cor, kappa) - logpost(c(0.1, 0), 100, 0, 1, logCTNprior_cor, kappa)) / delta

# we define a function for generating HMC trajectories
trajectory_HMC <- function(stepsize, length, position_start, momentum_start, n, mu, lambda, gradg1, scale_param, other){
  
  position <- position_start
  
  # Make a half step for momentum at the beginning
  momentum <- momentum_start + stepsize * scale_param * gradient(position, n, mu, lambda, gradg1, other) / 2
  
  # Alternate full steps for position and momentum
  for (i in 1:length){
    
    # Make a full step for the position
    position <- position + stepsize * scale_param * momentum
    
    # Make a full step for the momentum, except at end of trajectory
    if (i != length) momentum <- momentum + stepsize * scale_param * gradient(position, n, mu, lambda, gradg1, other)
    
  }
  
  # Make a half step for momentum at the end
  momentum <- momentum + stepsize * scale_param * gradient(position, n, mu, lambda, gradg1, other) / 2
  
  return(list(position = position, momentum = momentum))
  
}

HMC <- function(length, stepsize, nb_iter, initial, n, mu, lambda, scale_param, logg1, gradg1, other){

  # We count the number of accepted moves to compute the acceptance probability
  nb_acc <- 0

  # We record the positions in a matrix
  matrix_positions <- matrix(ncol = 2, nrow = nb_iter + 1)
  matrix_positions[1, ] <- initial

  for(i in 2:(nb_iter + 1)){

    # We generate the momentum and trajectory
    momentum_start <- rnorm(2)
    output <- trajectory_HMC(stepsize, length, matrix_positions[i - 1, ], momentum_start, n, mu, lambda, gradg1, scale_param, other)

    # We compute the (log) acceptance ratio
    term1 <- logpost(output$position, n, mu, lambda, logg1, other) - logpost(matrix_positions[i - 1, ], n, mu, lambda, logg1, other)
    term2 <- -sum(output$momentum^2) / 2 + sum(momentum_start^2) / 2
    acc_ratio <- term1 + term2

    if(log(runif(1)) <= acc_ratio){
      # the proposal is accepted

      matrix_positions[i, ] <- output$position
      nb_acc <- nb_acc + 1

    }
    else{
      # the chain remains at the same state

      matrix_positions[i, ] <- matrix_positions[i - 1, ]

    }

  }

  return(list(matrix_positions = matrix_positions[2:(nb_iter + 1), ], acc_rate = nb_acc / nb_iter, ESS = min(coda::effectiveSize(coda::as.mcmc(matrix_positions)))))

}

# function for tuning a HMC for a different value of mu or lambda given tuned parameters for the previous value
HMC_tuning <- function(current_stepsize, current_length, initial, n, mu, lambda, current_scale_param, logg1, gradg1, other, cl){
  
  # we first get results using the previous HMC parameters to get the new scalings
  results <- HMC(current_length, current_stepsize, 100000, initial, n, mu, lambda, current_scale_param, logg1, gradg1, other)
  
  scale_param <- c(sd(results$matrix_positions[, 1]), sd(results$matrix_positions[, 2]))
  
  initial <- results$matrix_positions[100000, ]
  
  # we first tune the step size
  seq_stepsize <- c(seq(current_stepsize - 4 * 0.01, current_stepsize - 0.01, by = 0.01), current_stepsize, seq(current_stepsize + 0.01, current_stepsize + 5 * 0.01, by = 0.01))
  results <- parLapply(cl, seq_stepsize, HMC, length = current_length, nb_iter = 10000, initial = initial, n = n, mu = mu, lambda = lambda, scale_param = scale_param, logg1 = logg1, gradg1 = gradg1, other = other)
  
  # we find the optimal step size
  matrix_results <- matrix(ncol = 2, nrow = length(seq_stepsize))
  for(i in 1:length(seq_stepsize)){
    
    matrix_results[i, 1] <- seq_stepsize[i]
    matrix_results[i, 2] <- results[[i]]$ESS
    
  }
  
  stepsize <- matrix_results[which.max(matrix_results[, 2]), 1]
  
  # we now tune the length
  seq_length <- c(current_length - 2, current_length - 1, current_length, current_length + 1, current_length + 2)
  results <- parLapply(cl, seq_length, HMC, stepsize = stepsize, nb_iter = 10000, initial = initial, n = n, mu = mu, lambda = lambda, scale_param = scale_param, logg1 = logg1, gradg1 = gradg1, other = other)
  
  # we find the optimal length
  matrix_results <- matrix(ncol = 3, nrow = length(seq_length))
  for(i in 1:length(seq_length)){
    
    matrix_results[i, 1] <- seq_length[i]
    matrix_results[i, 2] <- results[[i]]$ESS
    matrix_results[i, 3] <- results[[i]]$acc_rate
    
  }
  
  length <- matrix_results[which.max(matrix_results[, 2]), 1]
  ESS <- max(matrix_results[, 2])
  acc_rate <- matrix_results[which.max(matrix_results[, 2]), 3]
  
  return(list(stepsize = stepsize, length = length, ESS = ESS, acc_rate = acc_rate, initial = initial, scale_param = scale_param))
  
}

# function to get the results when we vary mu
vary_mu <- function(ini_stepsize, ini_length, initial, n, seq_mu, lambda, ini_scale_param, logg1, gradg1, other, cl){
  
  vect_esp <- matrix(ncol = 1, nrow = length(seq_mu), 0)
  vect_sd <- matrix(ncol = 1, nrow = length(seq_mu), 0)
  vect_ESS <- matrix(ncol = 1, nrow = length(seq_mu))
  vect_acc_rate <- matrix(ncol = 1, nrow = length(seq_mu))
  vect_stepsize <- matrix(ncol = 1, nrow = length(seq_mu))
  vect_length <- matrix(ncol = 1, nrow = length(seq_mu))
  mat_scale <- matrix(ncol = 2, nrow = length(seq_mu))
  
  # we first run the tuning function and then we get the estimates
  # we however do not run the tuning function for the first value in the sequence because we consider that it is given
  
  stepsize <- ini_stepsize
  length <- ini_length
  scale_param <- ini_scale_param
  
  for(i in 1:length(seq_mu)){
    
    if(i > 1){
      
      results <- HMC_tuning(stepsize, length, initial, n, seq_mu[i], lambda, scale_param, logg1, gradg1, other, cl)
      
      vect_stepsize[i] <- stepsize <- results$stepsize
      vect_length[i] <- length <- results$length
      mat_scale[i, ] <- scale_param <- results$scale_param
      initial <- results$initial
      vect_ESS[i] <- results$ESS
      vect_acc_rate[i] <- results$acc_rate
      
    }
    
    seq_length <- rep(length, 1000)
    results <- parLapply(cl, seq_length, HMC, stepsize = stepsize, nb_iter = 10000, initial = initial, n = n, mu = seq_mu[i], lambda = lambda, scale_param = scale_param, logg1 = logg1, gradg1 = gradg1, other = other)
    
    # we compute the estimates
    for(j in 1:1000){
      
      vect_esp[i] <- vect_esp[i] + mean(results[[j]]$matrix_positions[1001:10000, 1])
      vect_sd[i] <- vect_sd[i] + var(results[[j]]$matrix_positions[1001:10000, 1])
      
    }
    
    vect_esp[i] <- vect_esp[i] / 1000
    vect_sd[i] <- sqrt(vect_sd[i] / 1000)
    
  }
  
  return(list(vect_esp = vect_esp, vect_sd = vect_sd, vect_ESS = vect_ESS, vect_acc_rate = vect_acc_rate, vect_stepsize = vect_stepsize, vect_length = vect_length, mat_scale = mat_scale))
  
}

n <- 100

# # to tune HMC for the starting values when we vary mu and lambda
# mu <- 0
# lambda <- 1
# rho <- 0.95
# kappa <- qnorm((1 + rho) / 2)
# ini_stepsize <- 1.1
# ini_length <- 13
# initial <- c(0.06713168, -0.12120949)
# ini_scale_param <- c(0.074, 0.070)
# nb_iter <- 100000
# 
# system.time(results <- HMC(ini_length, ini_stepsize, nb_iter, initial, n, mu, lambda, ini_scale_param, logCTNprior, gradCTNprior, kappa))
# 
# for(length in seq(10, 15, 1)){
#   
#   results <- HMC(length, ini_stepsize, nb_iter, initial, n, mu, lambda, ini_scale_param, logCTNprior, gradCTNprior, kappa)
#   print(c(length, results$ESS))
#   
# }

### mu varies - impact of different priors ###

lambda <- 1
seq_mu <- seq(0, 2, by = 0.01)

# results for the standard normal distribution
vect_esp_norm <- matrix(ncol = 1, nrow = length(seq_mu))
vect_sd_norm <- matrix(ncol = 1, nrow = length(seq_mu))

for(i in 1:length(seq_mu)){
  
  vect_esp_norm[i] <- seq_mu[i] * lambda^2 / (1 + lambda^2)
  vect_sd_norm[i] <- sqrt((1 + lambda^2)^(-1) * (1 + seq_mu[i]^2 * lambda^2 / (lambda^2 + 1)) / (n - 2))
  
}

# we use parallel computing for the rest
require(parallel)
cl <- makeCluster(15)
clusterExport(cl, c("logpost", "gradient", "logstuprior", "gradstuprior", "logLPTNprior", "gradLPTNprior", "logCTNprior", "gradCTNprior", "logCTNprior_cor", "gradCTNprior_cor", "trajectory_HMC", "HMC"))

# results for the student distribution
ini_stepsize <- 1.1
ini_length <- 13
initial <- c(0.04886906 -0.08419755)
ini_scale_param <- c(0.073, 0.072)
gam <- 4

# the next line takes about 7 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_mu(ini_stepsize, ini_length, initial, n, seq_mu, lambda, ini_scale_param, logstuprior, gradstuprior, gam, cl))
vect_esp_stu_4 <- results$vect_esp
vect_sd_stu_4 <- results$vect_sd

# results for the LPTN distribution
ini_stepsize <- 1.1
ini_length <- 13
initial <- c(-0.01141125, 0.01087011)
ini_scale_param <- c(0.072, 0.071)
rho <- 0.95
tau <- qnorm((1 + rho) / 2)
theta <- 2 * tau * log(tau) * dnorm(tau) / (1 - (pnorm(tau) - pnorm(-tau))) + 1

# the next line takes about 7 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_mu(ini_stepsize, ini_length, initial, n, seq_mu, lambda, ini_scale_param, logLPTNprior, gradLPTNprior, c(tau, theta), cl))
vect_esp_LPTN_95 <- results$vect_esp
vect_sd_LPTN_95 <- results$vect_sd

# results for the CTN distribution 
rho <- 0.98
kappa <- qnorm((1 + rho) / 2)
ini_stepsize <- 1.1
ini_length <- 13
initial <- c(-0.04670193, 0.02719779)
ini_scale_param <- c(0.072, 0.071)

# the next line takes about 7 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_mu(ini_stepsize, ini_length, initial, n, seq_mu, lambda, ini_scale_param, logCTNprior, gradCTNprior, kappa, cl))
vect_esp_CTN_98 <- results$vect_esp
vect_sd_CTN_98 <- results$vect_sd

# results for the CTN distribution with the correction for the prior on nu
rho <- 0.98
kappa <- qnorm((1 + rho) / 2)
ini_stepsize <- 1.1
ini_length <- 13
initial <- c(0.13794499, 0.06893994)
ini_scale_param <- c(0.072, 0.071)

# the next line takes about 7 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_mu(ini_stepsize, ini_length, initial, n, seq_mu, lambda, ini_scale_param, logCTNprior_cor, gradCTNprior_cor, kappa, cl))
vect_esp_CTN_cor_98 <- results$vect_esp
vect_sd_CTN_cor_98 <- results$vect_sd

library(ggplot2)
df <- data.frame(Prior = rep(c("Jeffreys", "Normal", "Student", "LPTN", "CTN", "CTN w. cor."), each = length(seq_mu)),
                 mu = rep(seq_mu, 6),
                 Mean = c(rep(0, length(seq_mu)), vect_esp_norm, vect_esp_stu_4, vect_esp_LPTN_95, vect_esp_CTN_98, vect_esp_CTN_cor_98))

ggplot(data = df, aes(x = mu, y = Mean)) +
  geom_line(size = 1.5, aes(color = Prior, linetype = Prior)) +
  ylim(0, 0.25) +
  labs(x = expression(mu[2])) +
  scale_color_manual(values = c("green", "green", "black", "yellowgreen", "red", "orange")) +
  scale_linetype_manual(values = c("solid", "twodash", "solid", "solid", "solid", "solid")) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14), legend.text = element_text(size = 12))

df <- data.frame(Prior = rep(c("Jeffreys", "Normal", "Student", "LPTN", "CTN", "CTN w. cor."), each = length(seq_mu)),
                 mu = rep(seq_mu, 6),
                 sd = c(rep(sqrt(1 / (n - 3)), length(seq_mu)), vect_sd_norm, vect_sd_stu_4, vect_sd_LPTN_95, vect_sd_CTN_98, vect_sd_CTN_cor_98))

ggplot(data = df, aes(x = mu, y = sd)) +
  geom_line(size = 1.5, aes(color = Prior, linetype = Prior)) +
  ylim(0.071, 0.135) +
  labs(x = expression(mu[2]), y = "Standard deviation") +
  scale_color_manual(values = c("green", "green", "black", "yellowgreen", "red", "orange")) +
  scale_linetype_manual(values = c("solid", "twodash", "solid", "solid", "solid", "solid")) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14), legend.text = element_text(size = 12))

### mu varies - impact of different hyperparameters ###

# results for the student distribution
gam <- 1
ini_stepsize <- 1.2
ini_length <- 13
initial <- c(-0.01561671, -0.08632265)
ini_scale_param <- c(0.074, 0.071)

# the next line takes about 7 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_mu(ini_stepsize, ini_length, initial, n, seq_mu, lambda, ini_scale_param, logstuprior, gradstuprior, gam, cl))
vect_esp_stu_1 <- results$vect_esp
vect_sd_stu_1 <- results$vect_sd

gam <- 8
ini_stepsize <- 1.1
ini_length <- 14
initial <- c(-0.09283724, -0.02682159)
ini_scale_param <- c(0.072, 0.070)

# the next line takes about 7 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_mu(ini_stepsize, ini_length, initial, n, seq_mu, lambda, ini_scale_param, logstuprior, gradstuprior, gam, cl))
vect_esp_stu_8 <- results$vect_esp
vect_sd_stu_8 <- results$vect_sd

# results for the LPTN distribution
rho <- 0.85
tau <- qnorm((1 + rho) / 2)
theta <- 2 * tau * log(tau) * dnorm(tau) / (1 - (pnorm(tau) - pnorm(-tau))) + 1
ini_stepsize <- 1.1
ini_length <- 14
initial <- c( -0.04459348, -0.05799469)
ini_scale_param <- c(0.069, 0.071)

# the next line takes about 7 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_mu(ini_stepsize, ini_length, initial, n, seq_mu, lambda, ini_scale_param, logLPTNprior, gradLPTNprior, c(tau, theta), cl))
vect_esp_LPTN_85 <- results$vect_esp
vect_sd_LPTN_85 <- results$vect_sd

rho <- 0.98
tau <- qnorm((1 + rho) / 2)
theta <- 2 * tau * log(tau) * dnorm(tau) / (1 - (pnorm(tau) - pnorm(-tau))) + 1
ini_stepsize <- 1.1
ini_length <- 13
initial <- c(0.06218831, -0.02107782)
ini_scale_param <- c(0.072, 0.071)

# the next line takes about 7 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_mu(ini_stepsize, ini_length, initial, n, seq_mu, lambda, ini_scale_param, logLPTNprior, gradLPTNprior, c(tau, theta), cl))
vect_esp_LPTN_98 <- results$vect_esp
vect_sd_LPTN_98 <- results$vect_sd

# results for the CTN distribution
rho <- 0.85
kappa <- qnorm((1 + rho) / 2)
ini_stepsize <- 1
ini_length <- 13
initial <- c(0.03351013, 0.09268218)
ini_scale_param <- c(0.081, 0.071)

# the next line takes about 7 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_mu(ini_stepsize, ini_length, initial, n, seq_mu, lambda, ini_scale_param, logCTNprior, gradCTNprior, kappa, cl))
vect_esp_CTN_85 <- results$vect_esp
vect_sd_CTN_85 <- results$vect_sd

rho <- 0.95
kappa <- qnorm((1 + rho) / 2)
ini_stepsize <- 1.1
ini_length <- 13
initial <- c(0.06713168, -0.12120949)
ini_scale_param <- c(0.074, 0.070)

# the next line takes about 7 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_mu(ini_stepsize, ini_length, initial, n, seq_mu, lambda, ini_scale_param, logCTNprior, gradCTNprior, kappa, cl))
vect_esp_CTN_95 <- results$vect_esp
vect_sd_CTN_95 <- results$vect_sd

# Plots for the student distributions
df <- data.frame(DF = rep(c("1", "4", "8", "Inf."), each = length(seq_mu)),
                 mu = rep(seq_mu, 4),
                 Mean = c(vect_esp_stu_1, vect_esp_stu_4, vect_esp_stu_8, vect_esp_norm))

ggplot(data = df, aes(x = mu, y = Mean)) +
  geom_line(size = 1.5, aes(color = DF)) +
  ylim(0, 0.210) +
  geom_hline(yintercept = 0, size = 1.5) +
  labs(x = expression(mu[2])) +
  scale_color_manual(values = c("green", "yellowgreen", "orange", "red"), name = "\u03b3") +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14, face = "italic"), legend.text = element_text(size = 12))

df <- data.frame(DF = rep(c("1", "4", "8", "Inf."), each = length(seq_mu)),
                 mu = rep(seq_mu, 4),
                 sd = c(vect_sd_stu_1, vect_sd_stu_4, vect_sd_stu_8, vect_sd_norm))

ggplot(data = df, aes(x = mu, y = sd)) +
  geom_line(size = 1.5, aes(color = DF)) +
  ylim(0.068, 0.14) +
  geom_hline(yintercept = sqrt(1 / (n - 3)), size = 1.5) +
  labs(x = expression(mu[2]), y = "Standard deviation") +
  scale_color_manual(values = c("green", "yellowgreen", "orange", "red"), name = "\u03b3") +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14, face = "italic"), legend.text = element_text(size = 12))

# Plots for the LPTN distributions
df <- data.frame(rho = rep(c("0.85", "0.95", "0.98", "1.00"), each = length(seq_mu)),
                 mu = rep(seq_mu, 4),
                 Mean = c(vect_esp_LPTN_85, vect_esp_LPTN_95, vect_esp_LPTN_98, vect_esp_norm))

ggplot(data = df, aes(x = mu, y = Mean)) +
  geom_line(size = 1.5, aes(color = rho)) +
  ylim(0, 0.210) +
  geom_hline(yintercept = 0, size = 1.5) +
  labs(x = expression(mu[2])) +
  scale_color_manual(values = c("green", "yellowgreen", "orange", "red"), name = "\u03C1") +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14, face = "italic"), legend.text = element_text(size = 12))

df <- data.frame(rho = rep(c("0.85", "0.95", "0.98", "1.00"), each = length(seq_mu)),
                 mu = rep(seq_mu, 4),
                 sd = c(vect_sd_LPTN_85, vect_sd_LPTN_95, vect_sd_LPTN_98, vect_sd_norm))

ggplot(data = df, aes(x = mu, y = sd)) +
  geom_line(size = 1.5, aes(color = rho)) +
  ylim(0.068, 0.14) +
  geom_hline(yintercept = sqrt(1 / (n - 3)), size = 1.5) +
  labs(x = expression(mu[2]), y = "Standard deviation") +
  scale_color_manual(values = c("green", "yellowgreen", "orange", "red"), name = "\u03C1") +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14, face = "italic"), legend.text = element_text(size = 12))

# Plots for the CTN distributions
df <- data.frame(kappa = rep(c("0.85", "0.95", "0.98", "1.00"), each = length(seq_mu)),
                 mu = rep(seq_mu, 4),
                 Mean = c(vect_esp_CTN_85, vect_esp_CTN_95, vect_esp_CTN_98, vect_esp_norm))

ggplot(data = df, aes(x = mu, y = Mean)) +
  geom_line(size = 1.5, aes(color = kappa)) +
  ylim(0, 0.210) +
  geom_hline(yintercept = 0, size = 1.5) +
  labs(x = expression(mu[2])) +
  scale_color_manual(values = c("green", "yellowgreen", "orange", "red"), name = "\u03F1") +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14, face = "italic"), legend.text = element_text(size = 12))

df <- data.frame(kappa = rep(c("0.85", "0.95", "0.98", "1.00"), each = length(seq_mu)),
                 mu = rep(seq_mu, 4),
                 sd = c(vect_sd_CTN_85, vect_sd_CTN_95, vect_sd_CTN_98, vect_sd_norm))

ggplot(data = df, aes(x = mu, y = sd)) +
  geom_line(size = 1.5, aes(color = kappa)) +
  ylim(0.068, 0.14) +
  geom_hline(yintercept = sqrt(1 / (n - 3)), size = 1.5) +
  labs(x = expression(mu[2]), y = "Standard deviation") +
  scale_color_manual(values = c("green", "yellowgreen", "orange", "red"), name = "\u03F1") +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14, face = "italic"), legend.text = element_text(size = 12))

# function to get the results when we vary lambda
vary_lambda <- function(ini_stepsize, ini_length, initial, n, mu, seq_lambda, ini_scale_param, logg1, gradg1, other, cl){
  
  vect_esp <- matrix(ncol = 1, nrow = length(seq_lambda), 0)
  vect_sd <- matrix(ncol = 1, nrow = length(seq_lambda), 0)
  vect_ESS <- matrix(ncol = 1, nrow = length(seq_lambda))
  vect_acc_rate <- matrix(ncol = 1, nrow = length(seq_lambda))
  vect_stepsize <- matrix(ncol = 1, nrow = length(seq_lambda))
  vect_length <- matrix(ncol = 1, nrow = length(seq_lambda))
  mat_scale <- matrix(ncol = 2, nrow = length(seq_lambda))
  
  # we first run the tuning function and then we get the estimates
  # we however do not run the tuning function for the first value in the sequence because we consider that it is given
  
  stepsize <- ini_stepsize
  length <- ini_length
  scale_param <- ini_scale_param
  
  for(i in 1:length(seq_lambda)){
    
    if(i > 1){
      
      results <- HMC_tuning(stepsize, length, initial, n, mu, seq_lambda[i], scale_param, logg1, gradg1, other, cl)
      
      vect_stepsize[i] <- stepsize <- results$stepsize
      vect_length[i] <- length <- results$length
      mat_scale[i, ] <- scale_param <- results$scale_param
      initial <- results$initial
      vect_ESS[i] <- results$ESS
      vect_acc_rate[i] <- results$acc_rate
      
    }
    
    seq_length <- rep(length, 1000)
    results <- parLapply(cl, seq_length, HMC, stepsize = stepsize, nb_iter = 10000, initial = initial, n = n, mu = mu, lambda = seq_lambda[i], scale_param = scale_param, logg1 = logg1, gradg1 = gradg1, other = other)
    
    # we compute the estimates
    for(j in 1:1000){
      
      vect_esp[i] <- vect_esp[i] + mean(results[[j]]$matrix_positions[1001:10000, 1])
      vect_sd[i] <- vect_sd[i] + var(results[[j]]$matrix_positions[1001:10000, 1])
      
    }
    
    vect_esp[i] <- vect_esp[i] / 1000
    vect_sd[i] <- sqrt(vect_sd[i] / 1000)
    
  }
  
  return(list(vect_esp = vect_esp, vect_sd = vect_sd, vect_ESS = vect_ESS, vect_acc_rate = vect_acc_rate, vect_stepsize = vect_stepsize, vect_length = vect_length, mat_scale = mat_scale))
  
}

### lambda varies ###

mu <- 0.5
seq_lambda <- seq(0.1, 2, by = 0.01)

# results for the standard normal distribution
vect_esp_norm <- matrix(ncol = 1, nrow = length(seq_lambda))
vect_sd_norm <- matrix(ncol = 1, nrow = length(seq_lambda))

for(i in 1:length(seq_lambda)){
  
  vect_esp_norm[i] <- mu * seq_lambda[i]^2 / (1 + seq_lambda[i]^2)
  vect_sd_norm[i] <- sqrt((1 + seq_lambda[i]^2)^(-1) * (1 + mu^2 * seq_lambda[i]^2 / (seq_lambda[i]^2 + 1)) / (n - 2))
  
}

# results for the student distribution
ini_stepsize <- 1.1
ini_length <- 13
initial <- c(0.02944675, 0.01930087)
ini_scale_param <- c(0.10, 0.071)
gam <- 4

# the next line takes about 7 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_lambda(ini_stepsize, ini_length, initial, n, mu, seq_lambda, ini_scale_param, logstuprior, gradstuprior, gam, cl))
vect_esp_stu <- results$vect_esp
vect_sd_stu <- results$vect_sd

# results for the LPTN distribution
ini_stepsize <- 1.1
ini_length <- 14
initial <- c(0.12631927, 0.07402399)
ini_scale_param <- c(0.10, 0.070)
rho <- 0.95
tau <- qnorm((1 + rho) / 2)
theta <- 2 * tau * log(tau) * dnorm(tau) / (1 - (pnorm(tau) - pnorm(-tau))) + 1

# the next line takes about 7 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_lambda(ini_stepsize, ini_length, initial, n, mu, seq_lambda, ini_scale_param, logLPTNprior, gradLPTNprior, c(tau, theta), cl))
vect_esp_LPTN <- results$vect_esp
vect_sd_LPTN <- results$vect_sd

# results for the CTN distribution
ini_stepsize <- 1.1
ini_length <- 13
initial <- c(-0.09248138, -0.07205982)
ini_scale_param <- c(0.10, 0.071)
rho <- 0.98
kappa <- qnorm((1 + rho) / 2)

# the next line takes about 7 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_lambda(ini_stepsize, ini_length, initial, n, mu, seq_lambda, ini_scale_param, logCTNprior, gradCTNprior, kappa, cl))
vect_esp_CTN <- results$vect_esp
vect_sd_CTN <- results$vect_sd

# results for the CTN distribution with the correction for the prior on nu
ini_stepsize <- 1.1
ini_length <- 13
initial <- c(0.05016895, 0.02235880)
ini_scale_param <- c(0.10, 0.071)
rho <- 0.98
kappa <- qnorm((1 + rho) / 2)

# the next line takes about 7 hours to run on a i9 with a possibility of 16 threads
system.time(results <- vary_lambda(ini_stepsize, ini_length, initial, n, mu, seq_lambda, ini_scale_param, logCTNprior_cor, gradCTNprior_cor, kappa, cl))
vect_esp_CTN_cor <- results$vect_esp
vect_sd_CTN_cor <- results$vect_sd

df <- data.frame(Prior = rep(c("Jeffreys", "Normal", "Student", "LPTN", "CTN", "CTN w. cor."), each = length(seq_lambda)),
                 lambda = rep(seq_lambda, 6),
                 Mean = c(rep(0, length(seq_lambda)), vect_esp_norm, vect_esp_stu, vect_esp_LPTN, vect_esp_CTN, vect_esp_CTN_cor))

ggplot(data = df, aes(x = lambda, y = Mean)) +
  geom_line(size = 1.5, aes(color = Prior, linetype = Prior)) +
  ylim(0, 0.25) +
  labs(x = expression(lambda[2])) + 
  scale_color_manual(values = c("green", "green", "black", "yellowgreen", "red", "orange")) +
  scale_linetype_manual(values = c("solid", "twodash", "solid", "solid", "solid", "solid")) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14), legend.text = element_text(size = 12))

df <- data.frame(Prior = rep(c("Jeffreys", "Normal", "Student", "LPTN", "CTN", "CTN w. cor."), each = length(seq_lambda)),
                 lambda = rep(seq_lambda, 6),
                 sd = c(rep(sqrt(1 / (n - 3)), length(seq_lambda)), vect_sd_norm, vect_sd_stu, vect_sd_LPTN, vect_sd_CTN, vect_sd_CTN_cor))

ggplot(data = df, aes(x = lambda, y = sd)) +
  geom_line(size = 1.5, aes(color = Prior, linetype = Prior)) +
  ylim(0.05, 0.16) +
  labs(x = expression(lambda[2]), y = "Standard deviation") + 
  scale_color_manual(values = c("green", "green", "black", "yellowgreen", "red", "orange")) +
  scale_linetype_manual(values = c("solid", "twodash", "solid", "solid", "solid", "solid")) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14), legend.text = element_text(size = 12))
